Existence of a cylinder foliated by periodic orbits in the generalized Chazy differential equation

The generalized Chazy differential equation corresponds to the following two-parameter family of differential equations \begin{equation*}\label{gcdeq} \dddot x+|x|^q \ddot x+\dfrac{k |x|^q}{x}\dot x^2=0, \end{equation*} which has its regularity varying with $q$ , a positive integer. Indeed, for $q=1$ it is discontinuous on the straight line $x=0$, whereas for $q$ a positive even integer it is polynomial, and for $q>1$ a positive odd integer it is continuous but not differentiable on the straight line $x=0$. In 1999, the existence of periodic solutions in the generalized Chazy differential equation was numerically observed for $q=2$ and $k=3$. In this paper, we prove analytically the existence of such periodic solutions. Our strategy allows to establish sufficient conditions ensuring that the generalized Chazy differential equation, for $k=q+1$ and any positive integer $q$ , has actually an invariant topological cylinder foliated by periodic solutions in the $(x,\dot x,\ddot x)$-space. In order to set forth the bases of our approach, we start by considering $q=1,2,3$, which are representatives of the different classes of regularity. For an arbitrary positive integer $q$, an algorithm is provided for checking the sufficient conditions for the existence of such an invariant cylinder, which we conjecture that always exists. The algorithm was successfully applied up to $q=100$.

==> CheckingConditionsTheorem2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     35121,        973]
NotebookOptionsPosition[     34599,        955]
NotebookOutlinePosition[     35074,        974]
CellTagsIndexPosition[     35031,        971]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Given a positive integer q, this program checks whether conditions C1, C2, \
and C3 of Theorem 2 hold or not .\
\>", "Text",
 CellChangeTimes->{{3.8915478344076242`*^9, 3.8915479365043*^9}, {
  3.891548479884156*^9, 
  3.89154848381996*^9}},ExpressionUUID->"876dbc56-5e60-4501-97e0-\
43d6e33d8847"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Definition", " ", "of", " ", "q", " ", "and", " ", "the", " ", 
     "functions", " ", "P0"}], ",", " ", "Pp", ",", " ", 
    RowBox[{"and", " ", "Pn"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"q", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P0", "=", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "q"}]}], ")"}], " ", "u"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "3"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "q", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"4", " ", "q"}]}], ")"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox["u", 
        RowBox[{"2", " ", "q"}]]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
       SuperscriptBox["u", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "q"}]}]]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "q"}]}], ")"}], " ", 
       SuperscriptBox["u", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "q"}]}]]}], "+", 
      RowBox[{"8", " ", "q", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "q"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "q"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["u", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "q"}]}]]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"4", " ", "q", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "q"}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["u", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "q"}]}]]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "q"}]}], ")"}], " ", 
       SuperscriptBox["u", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "q"}]}]]}], "-", 
      RowBox[{"16", " ", "q", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "q"}], ")"}], " ", 
       SuperscriptBox["u", 
        RowBox[{"2", "+", 
         RowBox[{"4", " ", "q"}]}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pp", "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "+", 
         FractionBox["1", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "q"}]}]]}]], " ", "q", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], 
        FractionBox["1", 
         RowBox[{"1", "+", "q"}]]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "q"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["2", 
        FractionBox["1", 
         RowBox[{"1", "+", "q"}]]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], 
        FractionBox["2", 
         RowBox[{"1", "+", "q"}]]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "q"}]}], ")"}], "2"], " ", "u"}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"\[Sqrt]", "2"}], " ", "q", " ", 
       SuperscriptBox["u", "q"]}], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           FractionBox["1", 
            RowBox[{"1", "+", "q"}]]}], ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], 
        RowBox[{"1", "+", 
         FractionBox["1", 
          RowBox[{"1", "+", "q"}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "q"}]}], ")"}], " ", 
       SuperscriptBox["u", 
        RowBox[{"1", "+", "q"}]]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"10", " ", "q"}]}], ")"}], " ", 
       SuperscriptBox["u", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "q"}]}]]}], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "+", 
         FractionBox["1", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "q"}]}]]}]], " ", "q", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], 
        FractionBox["1", 
         RowBox[{"1", "+", "q"}]]], " ", 
       SuperscriptBox["u", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "q"}]}]]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"\[Sqrt]", "2"}], " ", "q", " ", 
       SuperscriptBox["u", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "q"}]}]]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Pn", "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "+", 
         FractionBox["1", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "q"}]}]]}]], " ", "q", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], 
        FractionBox["1", 
         RowBox[{"1", "+", "q"}]]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "q"}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"\[Sqrt]", "2"}], " ", "q", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "u"}], ")"}], "q"]}], "-", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           FractionBox["1", 
            RowBox[{"1", "+", "q"}]]}], ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], 
        RowBox[{"1", "+", 
         FractionBox["1", 
          RowBox[{"1", "+", "q"}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "u"}], ")"}], 
        RowBox[{"1", "+", "q"}]]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"\[Sqrt]", "2"}], " ", "q", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "u"}], ")"}], 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "q"}]}]]}], "-", 
      RowBox[{
       SuperscriptBox["2", 
        FractionBox["1", 
         RowBox[{"1", "+", "q"}]]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], 
        FractionBox["2", 
         RowBox[{"1", "+", "q"}]]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "q"}]}], ")"}], "2"], " ", "u"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"18", "+", 
         RowBox[{"20", " ", "q"}]}], ")"}], " ", 
       SuperscriptBox["u", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "q"}]}]]}], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "+", 
         FractionBox["1", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "q"}]}]]}]], " ", "q", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], 
        FractionBox["1", 
         RowBox[{"1", "+", "q"}]]], " ", 
       SuperscriptBox["u", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "q"}]}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"P0", " ", "analysis"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<P0 analysis:\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SF", "=", 
     RowBox[{"FactorSquareFreeList", "[", 
      RowBox[{"Expand", "[", "P0", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dim", "=", 
     RowBox[{
      RowBox[{"Dimensions", "[", "SF", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", "dim"}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"0", ",", "u_"}], "]"}], "=", 
       RowBox[{"SF", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"grado", "=", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"0", ",", "u"}], "]"}], ",", "u"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"grado", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Q", "[", 
                RowBox[{"0", ",", "u"}], "]"}], "\[Equal]", "0"}], ",", "u"}],
              "]"}], "\[Equal]", 
            RowBox[{"{", "}"}]}], "||", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"u", "/.", 
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Q", "[", 
                   RowBox[{"0", ",", "u"}], "]"}], "\[Equal]", "0"}], ",", 
                 "u"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ">", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", "q"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "q"}], ")"}]}]}], "||", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"u", "/.", 
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Q", "[", 
                   RowBox[{"0", ",", "u"}], "]"}], "\[Equal]", "0"}], ",", 
                 "u"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "<", "2"}]}], ",", 
          RowBox[{
           RowBox[{"V", "=", 
            RowBox[{"V", "+", "0"}]}], ";"}], ",", 
          RowBox[{
           RowBox[{"V", "=", 
            RowBox[{"V", "+", "1"}]}], ";"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"1", ",", "u_"}], "]"}], "=", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"0", ",", "u"}], "]"}], ",", "u"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "2"}], ",", 
           RowBox[{"i", "\[LessEqual]", "grado"}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"i", ",", "u_"}], "]"}], "=", 
             RowBox[{"-", 
              RowBox[{"PolynomialRemainder", "[", 
               RowBox[{
                RowBox[{"Q", "[", 
                 RowBox[{
                  RowBox[{"i", "-", "2"}], ",", "u"}], "]"}], ",", 
                RowBox[{"Q", "[", 
                 RowBox[{
                  RowBox[{"i", "-", "1"}], ",", "u"}], "]"}], ",", "u"}], 
               "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Q", "[", 
                  RowBox[{"i", ",", "u"}], "]"}], ",", "u"}], "]"}], 
               "\[Equal]", "0"}], ",", 
              RowBox[{
               RowBox[{"imax", "=", "i"}], ";", 
               RowBox[{"i", "=", 
                RowBox[{"grado", "+", "1"}]}], ";"}], ",", 
              RowBox[{
               RowBox[{"i", "=", "i"}], ";"}]}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Ti", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sign", "[", 
             RowBox[{"Q", "[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ";", 
         "\n", 
         RowBox[{"Vi", "=", "0"}], ";", "\n", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"k", "=", "1"}], ",", 
           RowBox[{"k", "\[LessEqual]", "imax"}], ",", 
           RowBox[{"k", "++"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Ti", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "+", "1"}], "]"}], "]"}], "+", 
               RowBox[{"Ti", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "\[Equal]", "0"}], ",", 
             RowBox[{
              RowBox[{"Vi", "=", 
               RowBox[{"Vi", "+", "1"}]}], ";"}], ",", 
             RowBox[{
              RowBox[{"Vi", "=", "Vi"}], ";"}]}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Tf", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sign", "[", 
             RowBox[{"Q", "[", 
              RowBox[{"i", ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "q"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "q"}], ")"}]}]}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Vf", "=", "0"}], ";", "\n", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"k", "=", "1"}], ",", 
           RowBox[{"k", "\[LessEqual]", "imax"}], ",", 
           RowBox[{"k", "++"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Tf", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "+", "1"}], "]"}], "]"}], "+", 
               RowBox[{"Tf", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "\[Equal]", "0"}], ",", 
             RowBox[{
              RowBox[{"Vf", "=", 
               RowBox[{"Vf", "+", "1"}]}], ";"}], ",", 
             RowBox[{
              RowBox[{"Vf", "=", "Vf"}], ";"}]}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"V", "=", 
          RowBox[{"V", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"Vi", "-", "Vf"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"V", "!=", "0"}], ",", 
           RowBox[{
            RowBox[{"Print", "[", "\"\<C1 DOES NOT HOLD\>\"", "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\<# ROOTS\>\"", "->", "V"}], "]"}], ";", 
            RowBox[{"j", "=", 
             RowBox[{"dim", "+", "1"}]}], ";"}], ",", 
           RowBox[{
            RowBox[{"j", "=", "j"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"V", "==", "0"}], "&&", 
            RowBox[{"j", "\[Equal]", "dim"}]}], ",", 
           RowBox[{
            RowBox[{"Print", "[", "\"\<C1 HOLDS\>\"", "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\<# ROOTS\>\"", "->", "V"}], "]"}], ";"}], ",", 
           RowBox[{"j", "=", "j"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Pp", " ", "analysis"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Pp analysis:\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SF", "=", 
     RowBox[{"FactorSquareFreeList", "[", "Pp", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dim", "=", 
     RowBox[{
      RowBox[{"Dimensions", "[", "SF", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vp", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", "dim"}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"0", ",", "u_"}], "]"}], "=", 
       RowBox[{"SF", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"grado", "=", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"0", ",", "u"}], "]"}], ",", "u"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"grado", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Q", "[", 
                RowBox[{"0", ",", "u"}], "]"}], "\[Equal]", "0"}], ",", "u"}],
              "]"}], "\[Equal]", 
            RowBox[{"{", "}"}]}], "||", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"u", "/.", 
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Q", "[", 
                   RowBox[{"0", ",", "u"}], "]"}], "\[Equal]", "0"}], ",", 
                 "u"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ">", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"-", 
               FractionBox["1", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "q"}]}]]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}], 
              RowBox[{"-", 
               FractionBox["1", 
                RowBox[{"1", "+", "q"}]]}]]}]}], "||", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"u", "/.", 
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Q", "[", 
                   RowBox[{"0", ",", "u"}], "]"}], "\[Equal]", "0"}], ",", 
                 "u"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "<", "0"}]}], ",", 
          RowBox[{
           RowBox[{"Vp", "=", 
            RowBox[{"Vp", "+", "0"}]}], ";"}], ",", 
          RowBox[{
           RowBox[{"Vp", "=", 
            RowBox[{"Vp", "+", "1"}]}], ";"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"1", ",", "u_"}], "]"}], "=", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"0", ",", "u"}], "]"}], ",", "u"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "2"}], ",", 
           RowBox[{"i", "\[LessEqual]", "grado"}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"i", ",", "u_"}], "]"}], "=", 
             RowBox[{"-", 
              RowBox[{"PolynomialRemainder", "[", 
               RowBox[{
                RowBox[{"Q", "[", 
                 RowBox[{
                  RowBox[{"i", "-", "2"}], ",", "u"}], "]"}], ",", 
                RowBox[{"Q", "[", 
                 RowBox[{
                  RowBox[{"i", "-", "1"}], ",", "u"}], "]"}], ",", "u"}], 
               "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Q", "[", 
                  RowBox[{"i", ",", "u"}], "]"}], ",", "u"}], "]"}], 
               "\[Equal]", "0"}], ",", 
              RowBox[{
               RowBox[{"imax", "=", "i"}], ";", 
               RowBox[{"i", "=", 
                RowBox[{"grado", "+", "1"}]}], ";"}], ",", 
              RowBox[{
               RowBox[{"i", "=", "i"}], ";"}]}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Ti", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sign", "[", 
             RowBox[{"Q", "[", 
              RowBox[{"i", ",", "0"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ";", 
         "\n", 
         RowBox[{"Vi", "=", "0"}], ";", "\n", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"k", "=", "1"}], ",", 
           RowBox[{"k", "\[LessEqual]", "imax"}], ",", 
           RowBox[{"k", "++"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Ti", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "+", "1"}], "]"}], "]"}], "+", 
               RowBox[{"Ti", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "\[Equal]", "0"}], ",", 
             RowBox[{
              RowBox[{"Vi", "=", 
               RowBox[{"Vi", "+", "1"}]}], ";"}], ",", 
             RowBox[{
              RowBox[{"Vi", "=", "Vi"}], ";"}]}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Tf", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sign", "[", 
             RowBox[{"Q", "[", 
              RowBox[{"i", ",", 
               RowBox[{
                SuperscriptBox["2", 
                 RowBox[{"-", 
                  FractionBox["1", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "q"}]}]]}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "q"}], ")"}], 
                 RowBox[{"-", 
                  FractionBox["1", 
                   RowBox[{"1", "+", "q"}]]}]]}]}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ";", 
         "\n", 
         RowBox[{"Vf", "=", "0"}], ";", "\n", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"k", "=", "1"}], ",", 
           RowBox[{"k", "\[LessEqual]", "imax"}], ",", 
           RowBox[{"k", "++"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Tf", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "+", "1"}], "]"}], "]"}], "+", 
               RowBox[{"Tf", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "\[Equal]", "0"}], ",", 
             RowBox[{
              RowBox[{"Vf", "=", 
               RowBox[{"Vf", "+", "1"}]}], ";"}], ",", 
             RowBox[{
              RowBox[{"Vf", "=", "Vf"}], ";"}]}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Vp", "=", 
          RowBox[{"Vp", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"Vi", "-", "Vf"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Vp", ">", "1"}], ",", 
           RowBox[{
            RowBox[{"Print", "[", "\"\<C2 DOES NOT HOLD\>\"", "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\<# ROOTS\>\"", "->", "Vp"}], "]"}], ";", 
            RowBox[{"j", "=", 
             RowBox[{"dim", "+", "1"}]}], ";"}], ",", 
           RowBox[{
            RowBox[{"j", "=", "j"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Vp", "<=", "1"}], "&&", 
            RowBox[{"j", "\[Equal]", "dim"}]}], ",", 
           RowBox[{
            RowBox[{"Print", "[", "\"\<C2 HOLDS\>\"", "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\<# ROOTS\>\"", "->", "Vp"}], "]"}], ";"}], ",", 
           RowBox[{"j", "=", "j"}]}], "]"}], ";"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Pn", " ", "analysis"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Pn analysis:\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SF", "=", 
     RowBox[{"FactorSquareFreeList", "[", "Pn", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dim", "=", 
     RowBox[{
      RowBox[{"Dimensions", "[", "SF", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vn", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", "dim"}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"0", ",", "u_"}], "]"}], "=", 
       RowBox[{"SF", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"grado", "=", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"0", ",", "u"}], "]"}], ",", "u"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"grado", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Q", "[", 
                RowBox[{"0", ",", "u"}], "]"}], "\[Equal]", "0"}], ",", "u"}],
              "]"}], "\[Equal]", 
            RowBox[{"{", "}"}]}], "||", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"u", "/.", 
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Q", "[", 
                   RowBox[{"0", ",", "u"}], "]"}], "\[Equal]", "0"}], ",", 
                 "u"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ">", "0"}]}], ",", 
          RowBox[{
           RowBox[{"Vn", "=", 
            RowBox[{"Vn", "+", "0"}]}], ";"}], ",", 
          RowBox[{
           RowBox[{"Vn", "=", 
            RowBox[{"Vn", "+", "1"}]}], ";"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"1", ",", "u_"}], "]"}], "=", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"0", ",", "u"}], "]"}], ",", "u"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "2"}], ",", 
           RowBox[{"i", "\[LessEqual]", "grado"}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"i", ",", "u_"}], "]"}], "=", 
             RowBox[{"-", 
              RowBox[{"PolynomialRemainder", "[", 
               RowBox[{
                RowBox[{"Q", "[", 
                 RowBox[{
                  RowBox[{"i", "-", "2"}], ",", "u"}], "]"}], ",", 
                RowBox[{"Q", "[", 
                 RowBox[{
                  RowBox[{"i", "-", "1"}], ",", "u"}], "]"}], ",", "u"}], 
               "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Q", "[", 
                  RowBox[{"i", ",", "u"}], "]"}], ",", "u"}], "]"}], 
               "\[Equal]", "0"}], ",", 
              RowBox[{
               RowBox[{"imax", "=", "i"}], ";", 
               RowBox[{"i", "=", 
                RowBox[{"grado", "+", "1"}]}], ";"}], ",", 
              RowBox[{
               RowBox[{"i", "=", "i"}], ";"}]}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Ti", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sign", "[", 
             RowBox[{"Q", "[", 
              RowBox[{"i", ",", 
               RowBox[{"-", "2"}]}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ";", 
         "\n", 
         RowBox[{"Vi", "=", "0"}], ";", "\n", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"k", "=", "1"}], ",", 
           RowBox[{"k", "\[LessEqual]", "imax"}], ",", 
           RowBox[{"k", "++"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Ti", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "+", "1"}], "]"}], "]"}], "+", 
               RowBox[{"Ti", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "\[Equal]", "0"}], ",", 
             RowBox[{
              RowBox[{"Vi", "=", 
               RowBox[{"Vi", "+", "1"}]}], ";"}], ",", 
             RowBox[{
              RowBox[{"Vi", "=", "Vi"}], ";"}]}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Tf", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sign", "[", 
             RowBox[{"Q", "[", 
              RowBox[{"i", ",", "0"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ";", 
         "\n", 
         RowBox[{"Vf", "=", "0"}], ";", "\n", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"k", "=", "1"}], ",", 
           RowBox[{"k", "\[LessEqual]", "imax"}], ",", 
           RowBox[{"k", "++"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Tf", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "+", "1"}], "]"}], "]"}], "+", 
               RowBox[{"Tf", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "\[Equal]", "0"}], ",", 
             RowBox[{
              RowBox[{"Vf", "=", 
               RowBox[{"Vf", "+", "1"}]}], ";"}], ",", 
             RowBox[{
              RowBox[{"Vf", "=", "Vf"}], ";"}]}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Vn", "=", 
          RowBox[{"Vn", "+", 
           RowBox[{"Abs", "[", 
            RowBox[{"Vi", "-", "Vf"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Vn", ">", "1"}], ",", 
           RowBox[{
            RowBox[{"Print", "[", "\"\<C3 DOES NOT HOLD\>\"", "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\<# ROOTS\>\"", "->", "Vn"}], "]"}], ";", 
            RowBox[{"j", "=", 
             RowBox[{"dim", "+", "1"}]}], ";"}], ",", 
           RowBox[{
            RowBox[{"j", "=", "j"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Vn", "\[LessEqual]", "1"}], "&&", 
            RowBox[{"j", "\[Equal]", "dim"}]}], ",", 
           RowBox[{
            RowBox[{"Print", "[", "\"\<C3 HOLDS\>\"", "]"}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\<# ROOTS\>\"", "->", "Vn"}], "]"}], ";"}], ",", 
           RowBox[{"j", "=", "j"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.867727931109006*^9, 3.867727958700756*^9}, {
   3.867728027158412*^9, 3.867728037668435*^9}, {3.867728071092499*^9, 
   3.867728108346739*^9}, {3.86772818629795*^9, 3.867728195235456*^9}, {
   3.867728319692754*^9, 3.867728326755218*^9}, {3.867728763634933*^9, 
   3.8677287638561373`*^9}, {3.867728898212728*^9, 3.867728899335232*^9}, {
   3.867729072250395*^9, 3.8677290746822987`*^9}, 3.8677341459987383`*^9, {
   3.8677354980838957`*^9, 3.867735621268572*^9}, {3.8677356533926353`*^9, 
   3.8677356885498867`*^9}, {3.867735750147386*^9, 3.867735776318348*^9}, 
   3.867894827940934*^9, {3.867895336573204*^9, 3.867895336807166*^9}, {
   3.8881986857037497`*^9, 3.888198713555187*^9}, {3.8881987633092747`*^9, 
   3.88819881168591*^9}, {3.889717339167495*^9, 3.889717391070846*^9}, {
   3.889717473864258*^9, 3.8897174918006*^9}, {3.889717614021308*^9, 
   3.889717655961795*^9}, {3.8897178004647493`*^9, 3.889717862047202*^9}, {
   3.889718412603587*^9, 3.889718468558016*^9}, {3.8915485840175743`*^9, 
   3.891548598841853*^9}, {3.891594907435359*^9, 3.891594907671566*^9}, {
   3.891620382706023*^9, 3.891620382888028*^9}, {3.891633704182591*^9, 
   3.891633716065771*^9}, 3.8916337481552753`*^9, {3.8916351765593777`*^9, 
   3.891635192368494*^9}, {3.8916352346550198`*^9, 3.891635262700788*^9}, {
   3.891635307322049*^9, 3.891635325245104*^9}, {3.8916375957252913`*^9, 
   3.891637596394112*^9}},ExpressionUUID->"b0abface-9312-4f7f-b771-\
4774def2fedc"]
},
WindowSize->{1204, 787},
WindowMargins->{{Automatic, 7}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
Magnification:>2. Inherited,
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0820bfa3-9371-4aec-866e-9dda8420a994"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 308, 7, 114, "Text",ExpressionUUID->"876dbc56-5e60-4501-97e0-43d6e33d8847"],
Cell[869, 29, 33726, 924, 4553, "Input",ExpressionUUID->"b0abface-9312-4f7f-b771-4774def2fedc"]
}
]
*)


